Nonperturbative photon $q\bar{q}$ light front wave functions from a contact interaction model

We propose a method to calculate the $q\bar{q}$ light front wave functions (LFWFs) of photon at low-virtuality, i.e., the light front amplitude of $\gamma^*\rightarrow q\bar{q}$ at low $Q^2$, based on a light front projection approach. We exemplify this method using a contact interaction model within Dyson-Schwinger equations formalism and obtain the nonperturbative photon $q\bar{q}$ LFWFs. In this case, we find the nonperturbative effects are encoded in the enhanced quark mass and a dressing function of covariant quark-photon vertex, as compared to the leading order quantum electrodynamics photon $q\bar{q}$ LFWFs. We then use nonperturbative-effect modified photon $q\bar{q}$ LFWFs to study the inclusive deep inelastic scattering HERA data in the framework of the color dipole model. The results demonstrate that the theoretical description of data at low $Q^2$ can be significantly improved once the nonperturbative corrections are included in the photon LFWFs.

==> generate.sh <==
pdflatex PhotonLFWF.tex
pdflatex PhotonLFWF.tex
bibtex PhotonLFWF
bibtex PhotonLFWF
pdflatex PhotonLFWF.tex
pdflatex PhotonLFWF.tex
open PhotonLFWF.pdf

